Neural Network-based Quantization for Network Automation

Deep Learning methods have been adopted in mobile networks, especially for network management automation where they provide means for advanced machine cognition. Deep learning methods utilize cutting-edge hardware and software tools, allowing complex cognitive algorithms to be developed. In a recent paper, we introduced the Bounding Sphere Quantization (BSQ) algorithm, a modification of the k-Means algorithm, that was shown to create better quantizations for certain network management use-cases, such as anomaly detection. However, BSQ required a significantly longer time to train than k-Means, a challenge which can be overcome with a neural network-based implementation. In this paper, we present such an implementation of BSQ that utilizes state-of-the-art deep learning tools to achieve a competitive training speed.

==> figures/illustration/train_quant.py <==
#!/usr/bin/env python3.7

import sys
sys.path.append('../../../../deepMeans/')

import numpy as np
import time

from matplotlib import cm

from subprocess import run

import torch
import torch.nn as nn
import torch.nn.functional as f
import torch.utils.data

from deepMeans.module               import DmModule

from deepMeans.subnets.quantizer    import *
from deepMeans.functions.generators import *

from deepMeans.utils.print          import *
from deepMeans.utils.schedule       import *
from deepMeans.utils.gpu            import *
from deepMeans.modules.projector    import *
from deepMeans.utils.plot           import *
from deepMeans.utils.pool           import *

# Settings =====================================================================
out_folder      = './out'

k               = 9

batch_size      = 64
learning_rate   = 0.5
n_features      = 2
epoch_digits    = 3

# Data generator ===============================================================
whole_data_np = [
   np.random.normal((0.0, 0.0), (1.0,  0.75), (5000, 2)),
   np.random.normal((0.0, 0.0), (0.5,  0.35), (5000, 2)),
]
whole_data_np   = np.concatenate(whole_data_np)
whole_data_tens = torch.tensor(whole_data_np, dtype = torch.float)

# Network =======================================================================
class Net(DmModule):
    def __init__(self, alg_type):
        super().__init__()

        if alg_type == "bsq":
            self.quantizer = QuantizerBatchAggregateBSQ(2, k)
        else:
            self.quantizer = QuantizerBatchAggregateKmeans(2, k)

    def forward(self, x):
        _, masked, _ = self.quantizer(x)
        dists = self.quantizer.update()

        return(masked, dists)

# Move to GPU ===================================================================
gpu_id = gpuAssign()
device = torch.device("cuda:%d" % gpu_id)

whole_data_tens = whole_data_tens.to(device)

# Definitions ==================================================================
limits = [-4.6, 4.6, -3.0, 3.0]
size   = [4.6, 3.0]

def plot_kmeans(ass_np, quanta_np, epoch, alg_type):
    points_np = np.clip(whole_data_np, [limits[0], limits[2]], [limits[1], limits[3]])
    
    fig = plt.figure(figsize = size)
    
    ax = fig.add_axes([0, 0, 1, 1], frame_on = False)

    ax.scatter(points_np[:, 0], points_np[:, 1], c = ass_np, s = 30)
    ax.scatter(quanta_np[:, 0], quanta_np[:, 1], c ='w', edgecolors = 'k', marker = 'o', s = 70)
    
    ax.set_xlim(limits[0], limits[1])
    ax.set_ylim(limits[2], limits[3])
    
    plt_name  = "plt_quant_scatter_" + alg_type + "_" + epochPadZeros(epoch + 1, epoch_digits)
    plt.savefig(out_folder + '/' + plt_name + '.png', dpi = 300)
    plt.close()
    
def plot_bsq(ass_np, quanta_np, rad_np, epoch, alg_type):
    points_np = np.clip(whole_data_np, [limits[0], limits[2]], [limits[1], limits[3]])
    
    fig = plt.figure(figsize = size)
    
    ax = fig.add_axes([0, 0, 1, 1], frame_on = False)

    ax.scatter(points_np[:, 0], points_np[:, 1], c = ass_np, s = 30, zorder = 1)

    # Generate circles
    circles_np = genCircular(100)
    circles_np = np.concatenate([circles_np, circles_np[0:1, :]])
    
    circles_np = circles_np[None, :, :]
    circles_np = np.repeat(circles_np, k, axis = 0)
    
    circles_np = circles_np * rad_np[:, None, None]
    circles_np = circles_np + quanta_np[:, None, :]

    # Add circles
    viridis = cm.get_cmap('viridis', k)

    for c in range(k):
        circle_np = circles_np[c, :, :]
        ax.plot(circle_np[:, 0], circle_np[:, 1], c = viridis(c / k), zorder = 2)
        
    ax.scatter(quanta_np[:, 0], quanta_np[:, 1], c ='w', edgecolors = 'k', marker = 'o', s = 70, zorder = 3)
    
    ax.set_xlim(limits[0], limits[1])
    ax.set_ylim(limits[2], limits[3])
    
    plt_name  = "plt_quant_scatter_" + alg_type + "_" + epochPadZeros(epoch + 1, epoch_digits)
    plt.savefig(out_folder + '/' + plt_name + '.png', dpi = 300)
    plt.close()
    
    
# Function to train ============================================================
def train(num_epochs, alg_type):
    net = Net(alg_type).to(device)
    opt = torch.optim.SGD(net.parameters(), lr = 0.5)

    time_start = time.time()

    for epoch in range( num_epochs ):
        # Train an epoch
        net.train()
        net.quantizer.eval() # Need to keep in eval()!

        running_l    = []
        running_l_v  = []

        # opt_scheduler.step()
        # net.quantizer.setR(r_schedule(epoch + 1), len(whole_dataloader))
        net.quantizer.setR(1.0, 1.0)

        # FWD
        x = whole_data_tens

        masked_d, dists = net(x)
        
        if dists is not None:
            l = torch.mean(dists)
            
            opt.zero_grad()
            l.backward()
            opt.step()

            running_l.append(l.item())

        if alg_type == "bsq":
            max_d, _ = torch.max(masked_d, 0)
            running_l_v.append(max_d)
        else:
            avg_d = torch.mean(masked_d)
            running_l_v.append(avg_d.item())

        # Plot forward
        if not ((epoch + 1) % 10):
            with torch.no_grad():
                _, ass = torch.max(masked_d, 1)
                rad, _ = torch.max(masked_d, 0)
                
                ass_np = ass.cpu().numpy()
                rad_np = rad.cpu().numpy()
                
            quanta_np = net.quantizer.quanta.data.cpu().numpy()
            
            if alg_type == "bsq":
                plot_bsq(ass_np, quanta_np, rad_np, epoch, alg_type)
            else:
                plot_kmeans(ass_np, quanta_np, epoch, alg_type)
            
            if alg_type == "bsq":
                max_d, _ = torch.max(torch.cat(running_l_v), 0)
                l_v = torch.mean(max_d).item()
            else:
                l_v = sum(running_l_v) / len(running_l_v)
            
            # Print log
            text = '%s loss: %.4f, valid_loss: %.4f, time: %.2f, aggr_steps: %d' % (
                epochPadSpaces(epoch + 1, epoch_digits),
                sum(running_l) / len(running_l),
                l_v,
                time.time() - time_start,
                net.quantizer.aggr_steps
            )
            print(text)

            time_start = time.time()

    run(
        [
        "convert",
        "-delay",  "1x10",
        "-layers", "OptimizeTransparency",
        "./out/plt_quant_scatter_*.png",
        "./out/plt_quant_scatter_" + alg_type + ".gif"
        ]
    )
    
    print('Finished Training')

# Training and plotting ========================================================
for alg_type in ['kmeans', 'bsq']:
    train(100, alg_type)

